Understanding and constraining the PDF uncertainties in a W boson mass measurement with forward muons at the LHC

Precision electroweak tests are a powerful probe of physics beyond the Standard Model, but the sensitivity is limited by the precision with which the $W$ boson mass ($M_W$) has been measured. The Parton Distribution Function (PDF) uncertainties are a potential limitation for measurements of $M_W$ with LHC data. It has recently been pointed out that, thanks to LHCb's unique forward rapidity acceptance, a new measurement of $M_W$ by LHCb can improve this situation. Here we report on a detailed study on the mechanism driving the PDF uncertainty in the LHCb measurement of $M_W$, and propose an approach which should reduce this uncertainty by roughly a factor of two using LHCb Run 2 data.

==> cleanup.sh <==
#! /bin/bash
find . -name "*.DS_Store" | xargs rm -rf
find . -name "*.sh~" | xargs rm -rf
find . -name "*.tex~" | xargs rm -rf
find . -name "*.aux" | xargs rm -rf
find . -name "*.bbl" | xargs rm -rf
find . -name "*.bcf" | xargs rm -rf
find . -name "*.blg" | xargs rm -rf
find . -name "*.log" | xargs rm -rf
find . -name "*.run.xml" | xargs rm -rf
find . -name "*.synctex.gz" | xargs rm -rf
find . -name "*.fdb_latexmk" | xargs rm -rf
find . -name "*.toc" | xargs rm -rf
find . -name "*.out" | xargs rm -rf
find . -name "*.fls" | xargs rm -rf
find . -name "*.dpth" | xargs rm -rf
find . -name "*.auxlock" | xargs rm -rf
find . -name "*.lof" | xargs rm -rf
find . -name "*.dvi" | xargs rm -rf
find . -name "*.markdown.*" | xargs rm -rf
rm -rf main.synctex.gz\(busy\)
rm -rf _markdown_main
